Learning Heterogeneous Agent Cooperation via Multiagent League Training

Many multiagent systems in the real world include multiple types of agents with different abilities and functionality. Such heterogeneous multiagent systems have significant practical advantages. However, they also come with challenges compared with homogeneous systems for multiagent reinforcement learning, such as the non-stationary problem and the policy version iteration issue. This work proposes a general-purpose reinforcement learning algorithm named Heterogeneous League Training (HLT) to address heterogeneous multiagent problems. HLT keeps track of a pool of policies that agents have explored during training, gathering a league of heterogeneous policies to facilitate future policy optimization. Moreover, a hyper-network is introduced to increase the diversity of agent behaviors when collaborating with teammates having different levels of cooperation skills. We use heterogeneous benchmark tasks to demonstrate that (1) HLT promotes the success rate in cooperative heterogeneous tasks; (2) HLT is an effective approach to solving the policy version iteration problem; (3) HLT provides a practical way to assess the difficulty of learning each role in a heterogeneous team.

==> del_temp.py <==
import os

def delete_tex_files(folder_path):
    for foldername, subfolders, filenames in os.walk(folder_path):
        for filename in filenames:
            if (filename.endswith(".aux") or filename.endswith(".log") 
                or filename.endswith(".out") or filename.endswith(".gz") 
                or filename.endswith(".bbl") or filename.endswith(".blg") 
                or filename.endswith(".fdb_latexmk") or filename.endswith(".fls")
                or filename.endswith(".synctex.gz") or filename.endswith(".toc")):

                os.remove(os.path.join(foldername, filename))
                print(f"Deleted {filename} in {foldername}")


delete_tex_files('./')

==> manu_diff.py <==
import os, shutil, stat, fnmatch, time
reverse_commit = '5653ed1'  
main_file = 'tnnls'
input('确认已经git commit?')
time_mark = time.strftime("%m-%d", time.localtime())

def rmtree(top):
    for root, dirs, files in os.walk(top, topdown=False):
        for name in files:
            filename = os.path.join(root, name)
            os.chmod(filename, stat.S_IWUSR)
            os.remove(filename)
        for name in dirs:
            os.rmdir(os.path.join(root, name))
    os.rmdir(top)      

try: rmtree('./manu_diff')
except: pass
os.makedirs('./manu_diff')

name = 'old'
res = os.system(f'git checkout  -f {reverse_commit}')
assert res == 0
def ignore_fn(src, names):
    print(f'copy {src}')
    exclude = ['.git','manu_diff','trash','*.log','*.bbl','*(busy)*', "*.aux", "*.blg", "*.fdb_latexmk", "*.fls", "*.ai", "*.synctex.gz"]
    ignored_names = []
    for k in names:
        ignore = False
        for n in exclude:
            if fnmatch.fnmatch(k, n): 
                ignore = True
                break
        if ignore: 
            ignored_names.append(k)
    return ignored_names
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

reverse_commit = 'master'
name = 'new'
os.system(f'git checkout -f {reverse_commit}')
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

name = 'diff'
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

shutil.copy(f'./manu_diff/new/{main_file}.tex', f'./manu_diff/old/{main_file}.tex')

input('inseart files finished, press enter')


os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
# latexdiff --append-safecmd=subfile ./manu_diff/old/annoy_commit.tex  ./manu_diff/new/annoy_commit.tex --flatten > ./manu_diff/diff/000_diff.tex


print(    f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')
os.system(f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')

os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'bibtex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')

shutil.copy(f'./manu_diff/diff/0000000_diff.pdf', f'./付清旭_{main_file}_{time_mark}_修改位置高亮.pdf')
shutil.copy(f'./manu_diff/new/{main_file}.pdf',   f'./付清旭_{main_file}_{time_mark}_修改后.pdf')


==> remove_line_break.py <==
import re

def main(in_file):
    # run 1
    # run 1
    # run 1
    with open(in_file, 'r', encoding='utf8') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    for i, line in enumerate(lines):
        # remove latex comment
        if in_file.endswith('.tex'):
            lines[i] = lines[i].split('%', 1)[0]
        # such as \section{xxxx}
        if lines[i].endswith('}\n'):
            continue
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove line breaks
        if i+1 >= len(lines):
            break
        if not lines[i+1].startswith('\n'):
            lines[i] = lines[i].replace('\n', ' ')


    with open(in_file+'.nobreak.md', 'w') as f:
        f.writelines(lines)


    # run 2
    # run 2
    # run 2
    in_file = in_file+'.nobreak.md'
    with open(in_file, 'r') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    def remove_eq(line):
        return re.sub(r'\$\$(.*?)\$\$', r'EQUATION', line)
        
    def remove_eq_s(line):
        return re.sub(r'\$(.*?)\$', r'EQ', line)

    for i, line in enumerate(lines):
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove equation
        if '$$' in lines[i]:
            lines[i] = remove_eq(lines[i])
        # remove equation
        if '$' in lines[i]:
            lines[i] = remove_eq_s(lines[i])
        # replace textbf with its content
        lines[i] = re.sub(r'\\textbf{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\section{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsubsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'~\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'.\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\label{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\cite{(.*?)}', r'(CITE)', lines[i])
        # remove extra space
        lines[i] = lines[i].replace('  ', ' ')

    with open(in_file, 'w') as f:
        f.writelines(lines)


in_file = [
    "tex/1-abs.tex",
    "tex/2-intro.tex",
    "tex/3-preliminaries.tex",
    "tex/4-cause_of_dr.tex",
    "tex/5-policyrsn.tex",
    "tex/6-exp_results.tex",
    "tex/7-conclusion.tex",
    "tex/8-apendix_real.tex",
]

for f in in_file:
    main(f)




